Deep Clustering via Distribution Learning

Distribution learning finds probability density functions from a set of data samples, whereas clustering aims to group similar data points to form clusters. Although there are deep clustering methods that employ distribution learning methods, past work still lacks theoretical analysis regarding the relationship between clustering and distribution learning. Thus, in this work, we provide a theoretical analysis to guide the optimization of clustering via distribution learning. To achieve better results, we embed deep clustering guided by a theoretical analysis. Furthermore, the distribution learning method cannot always be directly applied to data. To overcome this issue, we introduce a clustering-oriented distribution learning method called Monte-Carlo Marginalization for Clustering. We integrate Monte-Carlo Marginalization for Clustering into Deep Clustering, resulting in Deep Clustering via Distribution Learning (DCDL). Eventually, the proposed DCDL achieves promising results compared to state-of-the-art methods on popular datasets. Considering a clustering task, the new distribution learning method outperforms previous methods as well.

==> figs/draw_fig_1_2d_/draw.py <==
import numpy as np
import matplotlib.pyplot as plt

# 设置随机种子以保证结果的可复现性
np.random.seed(45)

# 再次生成随机数据，确保一致性
x = np.random.standard_normal(50)
y = np.random.standard_normal(50)

# 为每个点生成唯一的颜色，保证可复现性
colors = np.random.rand(50, 3)  # 生成RGB颜色

# 用圆形点和唯一颜色重新创建第一个2D散点图

# 创建新的2D图形
fig, ax = plt.subplots()

# 隐藏最右边和最上面的框
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)

# 散点图，点为圆形，使用灰色
# 调整's'参数以增加点的大小，使其看起来像圆形
ax.scatter(x, y, c='grey', s=20, alpha=0.75)  # 使点更大并稍微透明

# 标记轴
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')

# 保存图形为.png文件
plt.savefig('2d_scatter_plot_circles_1.png')
# 清除当前图形
plt.clf()

# 用圆形点和唯一颜色重新创建第二个2D散点图

# 创建新的2D图形
fig, ax = plt.subplots()

# 隐藏最右边和最上面的框
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)

# 散点图，点为圆形，使用唯一颜色
# 调整's'参数以增加点的大小，使其看起来像圆形
ax.scatter(x, y, c=colors, s=20, alpha=0.75)  # 使点更大并稍微透明

# 标记轴
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')

# 保存图形为.png文件
plt.savefig('2d_scatter_plot_circles_2.png')


==> figs/draw_fig_1_2d_/draw2.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.spatial import ConvexHull
from sklearn.cluster import KMeans

# 设置随机种子以保证结果的可复现性
np.random.seed(45)

# 生成随机数据以确保一致性
x = np.random.standard_normal(50)
y = np.random.standard_normal(50)

# 生成唯一颜色
np.random.seed(45)
unique_colors = np.random.rand(25, 3)

# 通过聚类将点分配到簇中，并显式设置n_init参数
kmeans = KMeans(n_clusters=25, random_state=45, n_init=10).fit(np.column_stack([x, y]))
labels = kmeans.labels_

# 创建新的2D图形
fig, ax = plt.subplots()


# 绘制点和每个簇内的连接线
for color_index in range(25):
    cluster_points = np.column_stack([x, y])[labels == color_index]
    ax.scatter(cluster_points[:, 0], cluster_points[:, 1], c=[unique_colors[color_index]], s=20, alpha=0.75)

    # 在尝试计算凸包之前检查点的数量
    if len(cluster_points) >= 3:
        try:
            hull = ConvexHull(cluster_points)
            for simplex in hull.simplices:
                ax.plot(cluster_points[simplex, 0], cluster_points[simplex, 1], linestyle='--', color=unique_colors[color_index], alpha=0.7)
        except Exception as e:
            print(f"Error calculating Convex Hull for cluster {color_index}: {e}")

# 标记轴
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')

# 隐藏最右边和最上面的框
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)

plt.savefig('2d_scatter_plot_clusters_with_dashed_lines_corrected.png')


==> figs/draw_fig_1_2d_/draw3.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.spatial import ConvexHull
from sklearn.cluster import KMeans

# 设置随机种子以保证结果的可复现性
np.random.seed(45)

# 生成随机数据以确保一致性
x = np.random.standard_normal(50)
y = np.random.standard_normal(50)

# 生成三种唯一颜色
np.random.seed(45)  # 重置种子以确保颜色一致性
unique_colors = np.random.rand(3, 3)  # 生成3种唯一的RGB颜色

# 通过聚类将点分配到3个簇中
kmeans = KMeans(n_clusters=3, random_state=45).fit(np.column_stack([x, y]))
labels = kmeans.labels_

# 创建新的2D图形
fig, ax = plt.subplots()

# 绘制点和每个簇内的连接线
for color_index in range(3):
    cluster_points = np.column_stack([x, y])[labels == color_index]
    ax.scatter(cluster_points[:, 0], cluster_points[:, 1], c=[unique_colors[color_index]], s=20, alpha=0.75)

    # 连接簇内的所有点，使用相同颜色的虚线
    if len(cluster_points) > 1:
        for j in range(len(cluster_points)):
            for k in range(j + 1, len(cluster_points)):
                ax.plot([cluster_points[j][0], cluster_points[k][0]], [cluster_points[j][1], cluster_points[k][1]], linestyle='--', color=unique_colors[color_index], alpha=0.2)

# 标记轴
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')

# 隐藏最右边和最上面的框
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)

plt.savefig('2d_scatter_plot_clusters_4.png')


==> figs/draw_fig_1_3d_/draw.py <==
import numpy as np
import matplotlib.pyplot as plt

# Setting a random seed for reproducibility
np.random.seed(45)

# Generating random data again with the same seed to ensure consistency
x = np.random.standard_normal(50)
y = np.random.standard_normal(50)
z = np.random.standard_normal(50)

# Generate a unique color for each point, ensuring reproducibility
colors = np.random.rand(50, 3)  # Generating RGB colors with the same seed

# Recreating the first plot with circles as points and unique colors for each point

# Create a new 3D plot
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')

# Scatter plot with circles as points and unique colors
# Adjusting the 's' parameter to increase the size of the points to make them appear as circles
ax.scatter(x, y, z, c='grey', s=20,  alpha=0.75)  # Making points larger and slightly transparent

# Labeling the axes
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')
ax.set_zlabel('Z Axis')

# save the plot as a .png file
plt.savefig('3d_scatter_plot_circles_1.png')
# clear the current figure
plt.clf()


# Recreating the first plot with circles as points and unique colors for each point

# Create a new 3D plot
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')

# Scatter plot with circles as points and unique colors
# Adjusting the 's' parameter to increase the size of the points to make them appear as circles
ax.scatter(x, y, z, c=colors, s=20,  alpha=0.75)  # Making points larger and slightly transparent

# Labeling the axes
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')
ax.set_zlabel('Z Axis')

# save the plot as a .png file
plt.savefig('3d_scatter_plot_circles_2.png')


==> figs/draw_fig_1_3d_/draw2.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D, art3d
from scipy.spatial import ConvexHull
from sklearn.cluster import KMeans

# Setting a random seed for reproducibility
np.random.seed(45)

# Generating random data with the specified seed to ensure consistency
x = np.random.standard_normal(50)
y = np.random.standard_normal(50)
z = np.random.standard_normal(50)

# Generate three unique colors
np.random.seed(45)  # Reset the seed to ensure color consistency
unique_colors = np.random.rand(25, 3)  # Generating 3 unique RGB colors

# Assigning colors to points by clustering them into 3 clusters
kmeans = KMeans(n_clusters=25, random_state=45).fit(np.column_stack([x, y, z]))
labels = kmeans.labels_

# Create a new 3D plot
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')

# Plotting points and connecting lines within each cluster
for color_index in range(25):
    cluster_points = np.column_stack([x, y, z])[labels == color_index]
    ax.scatter(cluster_points[:, 0], cluster_points[:, 1], cluster_points[:, 2], c=[unique_colors[color_index]], s=20, alpha=0.75)

    # Connecting all points within the cluster with lines of the same color
    if len(cluster_points) > 1:
        for j in range(len(cluster_points)):
            for k in range(j + 1, len(cluster_points)):
                ax.plot([cluster_points[j][0], cluster_points[k][0]], [cluster_points[j][1], cluster_points[k][1]], [cluster_points[j][2], cluster_points[k][2]], linestyle='--', color=unique_colors[color_index], alpha=0.7)

# Labeling the axes
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')
ax.set_zlabel('Z Axis')


plt.savefig('3d_scatter_plot_clusters_3.png')

==> figs/draw_fig_1_3d_/draw3.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D, art3d
from scipy.spatial import ConvexHull
from sklearn.cluster import KMeans

# Setting a random seed for reproducibility
np.random.seed(45)

# Generating random data with the specified seed to ensure consistency
x = np.random.standard_normal(50)
y = np.random.standard_normal(50)
z = np.random.standard_normal(50)

# Generate three unique colors
np.random.seed(45)  # Reset the seed to ensure color consistency
unique_colors = np.random.rand(3, 3)  # Generating 3 unique RGB colors

# Assigning colors to points by clustering them into 3 clusters
kmeans = KMeans(n_clusters=3, random_state=45).fit(np.column_stack([x, y, z]))
labels = kmeans.labels_

# Create a new 3D plot
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')

# Plotting points and connecting lines within each cluster
for color_index in range(3):
    cluster_points = np.column_stack([x, y, z])[labels == color_index]
    ax.scatter(cluster_points[:, 0], cluster_points[:, 1], cluster_points[:, 2], c=[unique_colors[color_index]], s=20, alpha=0.75)

    # Connecting all points within the cluster with lines of the same color
    if len(cluster_points) > 1:
        for j in range(len(cluster_points)):
            for k in range(j + 1, len(cluster_points)):
                ax.plot([cluster_points[j][0], cluster_points[k][0]], [cluster_points[j][1], cluster_points[k][1]], [cluster_points[j][2], cluster_points[k][2]], linestyle='--', color=unique_colors[color_index], alpha=0.2)

# Labeling the axes
ax.set_xlabel('X Axis')
ax.set_ylabel('Y Axis')
ax.set_zlabel('Z Axis')


plt.savefig('3d_scatter_plot_clusters_4.png')


==> figs/mcmarg_vs_mcmarg_c/incorrect/create_fig.py <==
import matplotlib.pyplot as plt
import os
from PIL import Image

# 设置文件夹的路径和数量
folder_paths = [str(i) for i in range(10)]
num_folders = 10

# 创建一个大的画布，用于显示所有图片
fig, axs = plt.subplots(num_folders, 10, figsize=(9, 10))

# 遍历每个文件夹
for i, folder in enumerate(folder_paths):
    # 获取文件夹中的图片文件
    files = os.listdir(folder)
    files.sort()  # 确保文件的顺序

    # 遍历每个图片文件
    for j, file in enumerate(files):
        # 打开图片
        img = Image.open(os.path.join(folder, file))

        # 获取预测错误的标签
        pred_label = file.split('_')[2].split('.')[0]

        # 在子图中显示图片和预测错误的标签
        axs[i, j].imshow(img)
        axs[i, j].set_title(f"({pred_label})")
        axs[i, j].axis('off')  # 关闭坐标轴

# 调整布局
plt.tight_layout()
plt.show()


==> figs/mcmarg_vs_mcmarg_c/vis/make_fig.py <==
import matplotlib.pyplot as plt
from PIL import Image
import numpy as np
import re, os

    
def create_combined_image(txt_file, png_file, output_file):
    # 从TXT文件读取数据
    with open(txt_file, 'r') as file:
        content = file.read()
        percentages = re.findall(r'percentage: \[([^\]]+)\]', content)
        unique_labels = re.findall(r'unique_labels: \[([^\]]+)\]', content)
        if percentages:
            percentages = [float(num) for num in percentages[0].split()]
        if unique_labels:
            unique_labels = [int(num) for num in unique_labels[0].split()]

    # 创建颜色映射
    colors = plt.cm.jet(np.linspace(0, 1, len(unique_labels)))
    unique_labels = ["label:" + str(label) for label in unique_labels]
    
    # 设定饼图的字体大小
    textprops = {'fontsize': 16}  # 你可以根据需要调整字体大小

    # 生成饼图
    fig, ax = plt.subplots(figsize=(9, 9))
    ax.pie(percentages, labels=unique_labels, autopct='%1.1f%%', colors=colors, textprops=textprops)
    ax.axis('equal')  # Equal aspect ratio ensures that pie is drawn as a circle.

    # 保存饼图到临时文件
    temp_pie_chart = 'temp_pie_chart.png'
    plt.savefig(temp_pie_chart, bbox_inches='tight', pad_inches=0)
    plt.close(fig)

    # 打开饼图和原始PNG文件
    pie_chart_image = Image.open(temp_pie_chart)
    original_image = Image.open(png_file)

    # 合并图像
    total_width = original_image.width + pie_chart_image.width
    max_height = max(original_image.height, pie_chart_image.height)
    combined_image = Image.new('RGB', (total_width, max_height), (255, 255, 255))
    combined_image.paste(original_image, (0, 0))
    combined_image.paste(pie_chart_image, (original_image.width, 50))

    # 保存合并后的图像
    combined_image.save(output_file)

    # 清理临时文件
    pie_chart_image.close()
    original_image.close()
    
# 示例用法
base_path = './selected/shoe_5/'
txt_file = base_path + '00075000c.txt'
png_file = base_path + '00075000c.png'
create_combined_image(txt_file, png_file, 'combined_output.png')
def process_folder(folder_path):
    for subdir, _, files in os.walk(folder_path):
        # 分别为'o'和'c'存储找到的文件
        files_dict = {'o': [], 'c': []}

        # 遍历文件，寻找包含'o'或'c'的png和txt文件
        for file in files:
            if 'o' in file or 'c' in file:
                key = 'o' if 'o' in file else 'c'
                files_dict[key].append(file)

        # 对于每组匹配的文件，生成和保存合并的图像
        for key, file_list in files_dict.items():
            if len(file_list) == 2:
                png_file = [f for f in file_list if f.endswith('.png')][0]
                txt_file = [f for f in file_list if f.endswith('.txt')][0]

                # 生成合适的输出文件名
                output_file = os.path.join(subdir, f"{os.path.basename(subdir)}_{key}.png")

                # 生成并保存合并后的图像
                create_combined_image(os.path.join(subdir, txt_file), os.path.join(subdir, png_file), output_file)
                print(f"Generated combined image for {output_file}")

# 示例用法：处理 'selected' 文件夹
process_folder('selected')
